Combining multiscale features for classification of hyperspectral images: a sequence based kernel approach

Nowadays, hyperspectral image classification widely copes with spatial information to improve accuracy. One of the most popular way to integrate such information is to extract hierarchical features from a multiscale segmentation. In the classification context, the extracted features are commonly concatenated into a long vector (also called stacked vector), on which is applied a conventional vector-based machine learning technique (e.g. SVM with Gaussian kernel). In this paper, we rather propose to use a sequence structured kernel: the spectrum kernel. We show that the conventional stacked vector-based kernel is actually a special case of this kernel. Experiments conducted on various publicly available hyperspectral datasets illustrate the improvement of the proposed kernel w.r.t. conventional ones using the same hierarchical spatial features.

==> Image/experiments/Bot50Samples.py <==
# -*- coding: utf-8 -*-

import matplotlib.pyplot as plt
plt.rc('font',family='sans-serif')

x_spectrum=[1,     2,      3,     4,        5,      6,       7,      8,      9,        10,     11]
y_spectrum=[98.98,  99.04 ,  99.03,  98.93 , 98.92 ,  98.86, 98.85,  98.98,   98.92,   98.75,  98.95]

x_stacked=[1,     2,      3,       4,        5,      6,       7,      8,      9,        10,     11]
y_stacked=[98.95,  98.95 , 98.95,  98.95 , 98.95 ,  98.95, 98.95,  98.95,   98.95,   98.95,  98.95]

fig = plt.figure()
plt.plot(x_spectrum,y_spectrum,'s-',color = '0',markersize=20, linewidth=5.0)
plt.plot(x_stacked,y_stacked,'--',color = '0.3', linewidth=5.0)

plt.xlabel('q',fontsize=40)
plt.ylabel('Accuracy(%)',fontsize=40)
plt.legend(loc='upper right',fontsize=50)
plt.axis([1,11,98.7,99.2])
plt.xticks([1,2,3,4,5,6,7,8,9,10,11])
plt.tick_params(axis='both', which='major', labelsize=40)
plt.subplots_adjust(left=0.1, right=0.98, top=0.95, bottom=0.1)

plt.show()


==> Image/experiments/IndianPines.py <==
# -*- coding: utf-8 -*-

import matplotlib.pyplot as plt
plt.rc('font',family='Times New Roman')


x_stacked=[10,     25,      50,     100,     200]
y_stacked=[73.21,  85.00 ,  92.28,  95.30,   97.11]

x_constant=[10,     25,      50,     100,     200 ]
y_constant=[78.70,  89.10 ,  94.14,  95.73,  97.73]

x_kspect=[10,     25,      50,     100,     200 ]
y_kspect=[80.19,  90.73 ,  94.82,  96.17,   97.96 ]

x_lambda=[10,     25,      50,     100,     200 ]
y_lambda=[80.19,  90.73,  94.67,  96.13,    97.96]



fig = plt.figure()

#plt.plot(x_base,y_base,'b-.',markersize=10, linewidth=2.0,label="pixel based")
#plt.plot(x_ss,y_ss,'bo-.',markersize=8, linewidth=3.0,label="sptial spectral kernel")
plt.plot(x_stacked,y_stacked,'go--',markersize=8, linewidth=3.0,label="stacked vector with Gaussian kernel")
plt.plot(x_kspect,y_kspect,'rs-',markersize=20, linewidth=3.0,label="$p$-spectrum kernels")
plt.plot(x_constant,y_constant,'^c-',markersize=20, linewidth=3.0,label="spectrum kernel with constant weights")
plt.plot(x_lambda,y_lambda,'vk-',markersize=20, linewidth=3.0,label="spectrum kernel with decaying weights")



plt.xlabel('Indian Pines: OA results for different kernels using n training samples',fontsize=50)
plt.ylabel('Accuracy(%)',fontsize=40)
plt.legend(loc='lower right',fontsize=50)
plt.axis([5,100,70,100])
plt.xticks([10,25,50,100])
plt.tick_params(axis='both', which='major', labelsize=40)
plt.subplots_adjust(left=0.08, right=0.98, top=0.95, bottom=0.1)

plt.show()


==> Image/experiments/IndianPines50Samples.py <==
# -*- coding: utf-8 -*-

import matplotlib.pyplot as plt
plt.rc('font',family='sans-serif')

x_spectrum=[1,     2,      3,     4,     5,      6,          7]
y_spectrum=[94.84,  93.55 , 92.71, 92.57, 92.17 ,  91.80,  92.19]

x_stacked=[1,     2,      3,     4,     5,      6  ,  7]
y_stacked=[92.19,  92.19 ,  92.19,  92.19,  92.19,  92.19 ,   92.19]


fig = plt.figure()
plt.plot(x_spectrum,y_spectrum,'s-',color = '0',markersize=20, linewidth=5.0)
plt.plot(x_stacked,y_stacked,'--',color = '0.3', linewidth=5.0)

plt.xlabel('q',fontsize=40)
plt.ylabel('Accuracy(%)',fontsize=40)
plt.legend(loc='upper right',fontsize=50)
plt.axis([1,7,91,95])
plt.xticks([1,2,3,4,5,6,7])
plt.tick_params(axis='both', which='major', labelsize=40)
plt.subplots_adjust(left=0.1, right=0.98, top=0.95, bottom=0.1)

plt.show()


==> Image/experiments/KSC.py <==
# -*- coding: utf-8 -*-

import matplotlib.pyplot as plt
plt.rc('font',family='Times New Roman')



x_stacked=[10,     25,      50,   100   ]
y_stacked=[92.7,  97.32 ,  98.26,  99.20  ]

x_constant=[10,     25,      50,     100   ]
y_constant=[93.98,  97.85,  99.13 ,  99.60 ]

x_kspect=[10,     25,      50,  100     ]
y_kspect=[94.18,   97.45,  99.00,99.61      ]

x_lambda=[10,     25,      50,  100   ]
y_lambda=[94.01,  97.82,  99.15,  99.63   ]



fig = plt.figure()

plt.plot(x_stacked,y_stacked,'go--',markersize=8, linewidth=3.0,label="stacked vector with Gaussian kernel")
plt.plot(x_kspect,y_kspect,'rs-',markersize=20, linewidth=3.0,label="$p$-spectrum kernels")
plt.plot(x_constant,y_constant,'^c-',markersize=20, linewidth=3.0,label="spectrum kernel with constant weights")
plt.plot(x_lambda,y_lambda,'vk-',markersize=20, linewidth=3.0,label="spectrum kernel with decaying weights")



plt.xlabel('KSC: OA results for different kernels using n training samples',fontsize=50)
plt.ylabel('Accuracy(%)',fontsize=40)
plt.legend(loc='lower right',fontsize=50)
plt.axis([5, 100,92,100])
plt.xticks([10,25,50,100])
plt.tick_params(axis='both', which='major', labelsize=40)
plt.subplots_adjust(left=0.08, right=0.98, top=0.95, bottom=0.1)

plt.show()


==> Image/experiments/KSC50Samples.py <==
# -*- coding: utf-8 -*-

import matplotlib.pyplot as plt
plt.rc('font',family='sans-serif')

x_spectrum=[1,     2,      3,     4,     5,      6,       7,     8,    9,      10,       11,    12]
y_spectrum=[99.07, 99.10, 98.92,  98.94, 98.63,  98.71,  98.67,  98.61, 98.61, 98.51,   98.45,  98.26]

x_stacked=[1,     2,      3,     4,     5,      6,       7,     8,    9,         10,      11 ,    12   ]
y_stacked=[98.26, 98.26, 98.26,    98.26,  98.26,  98.26,  98.26,  98.26, 98.26 , 98.26,   98.26,  98.26]


fig = plt.figure()
plt.plot(x_spectrum,y_spectrum,'s-',color = '0',markersize=20, linewidth=5.0)
plt.plot(x_stacked,y_stacked,'--',color = '0.3', linewidth=5.0)

plt.xlabel('q',fontsize=40)
plt.ylabel('Accuracy(%)',fontsize=40)
plt.legend(loc='upper right',fontsize=40)
plt.axis([1,12, 98, 99.2])
plt.xticks([1,2,3,4,5,6,7,8,9,10,11,12])
plt.tick_params(axis='both', which='major', labelsize=40)
plt.subplots_adjust(left=0.1, right=0.98, top=0.95, bottom=0.1)

plt.show()


==> Image/experiments/PaviaC50Samples.py <==
# -*- coding: utf-8 -*-

import matplotlib.pyplot as plt
plt.rc('font',family='sans-serif')

x_spectrum=[1,     2,      3,     4,        5,      6,       7,      8,      9,        10,     11]
y_spectrum=[98.91,  98.97 ,  99.09,  99.03 , 98.88 ,  99.05, 98.85,  98.97,   98.74,   98.70,  98.59]

x_stacked=[1,     2,      3,       4,        5,      6,       7,      8,      9,        10,     11]
y_stacked=[98.59,  98.59 , 98.59,  98.59 , 98.59 ,  98.59, 98.59,  98.59,   98.59,   98.59,  98.59]

fig = plt.figure()
plt.plot(x_spectrum,y_spectrum,'s-',color = '0',markersize=20, linewidth=5.0)
plt.plot(x_stacked,y_stacked,'--',color = '0.3', linewidth=5.0)

plt.xlabel('q',fontsize=40)
plt.ylabel('Accuracy(%)',fontsize=40)
plt.legend(loc='upper right',fontsize=50)
plt.axis([1,11,98.5,99.2])
plt.xticks([1,2,3,4,5,6,7,8,9,10,11])
plt.tick_params(axis='both', which='major', labelsize=40)
plt.subplots_adjust(left=0.1, right=0.98, top=0.95, bottom=0.1)

plt.show()


==> Image/experiments/PaviaU.py <==
# -*- coding: utf-8 -*-

import matplotlib.pyplot as plt
plt.rc('font',family='Times New Roman')



x_stacked=[10,     25,      50, 	100,	200     ]
y_stacked=[83.30,  92.95 ,  96.62,	98.25,	99.18  ]

x_constant=[10,     25,      50,    	100,  	200     ]
y_constant=[84.34,  93.7 ,  97.20,   	98.72,	99.19 ]

x_kspect=[10,     25,      50,		100,     200]
y_kspect=[84.43,  93.98 , 96.76,	98.35,      99.24   ]

x_lambda=[10,     25,      50,		100,      200   ]
y_lambda=[85.10, 93.98 ,  96.66,	98.56,	   99.23]



fig = plt.figure()

plt.plot(x_stacked,y_stacked,'go--',markersize=8, linewidth=3.0,label="stacked vector with Gaussian kernel")
plt.plot(x_kspect,y_kspect,'rs-',markersize=20, linewidth=3.0,label="$p$-spectrum kernels")
plt.plot(x_constant,y_constant,'^c-',markersize=20, linewidth=3.0,label="spectrum kernel with constant weights")
plt.plot(x_lambda,y_lambda,'vk-',markersize=20, linewidth=3.0,label="spectrum kernel with decaying weights")



plt.xlabel('Pavia U: OA results for different kernels using n training samples',fontsize=50)
plt.ylabel('Accuracy(%)',fontsize=40)
plt.legend(loc='lower right',fontsize=50)
plt.axis([5,100,80,100])
plt.xticks([10,25,50,100])
plt.tick_params(axis='both', which='major', labelsize=40)
plt.subplots_adjust(left=0.08, right=0.98, top=0.95, bottom=0.1)

plt.show()


==> Image/experiments/PaviaU50Samples.py <==
# -*- coding: utf-8 -*-

import matplotlib.pyplot as plt
plt.rc('font',family='sans-serif')

x_spectrum=[1,     2,      3,     4,        5,      6,       7,      8,      9,        10,     11,    12]
y_spectrum=[96.07,  96.21 ,  96.96,  97.12 , 96.72 ,  96.77, 96.74,  96.89,   96.72,   96.69,  96.76,  96.62]

x_stacked=[1,     2,      3,       4,        5,      6,       7,      8,      9,        10,     11,    12]
y_stacked=[96.62,  96.62 , 96.62,  96.62 , 96.62 ,  96.62, 96.62,  96.62,   96.62,   96.62,  96.62,  96.62]

fig = plt.figure()
plt.plot(x_spectrum,y_spectrum,'s-',color = '0',markersize=20, linewidth=5.0)
plt.plot(x_stacked,y_stacked,'--',color = '0.3', linewidth=5.0)

plt.xlabel('q',fontsize=40)
plt.ylabel('Accuracy(%)',fontsize=40)
plt.legend(loc='upper right',fontsize=50)
plt.axis([1,12,96,97.2])
plt.xticks([1,2,3,4,5,6,7,8,9,10,11,12])
plt.tick_params(axis='both', which='major', labelsize=40)
plt.subplots_adjust(left=0.1, right=0.98, top=0.95, bottom=0.1)

plt.show()


==> Image/experiments/Salinas.py <==
# -*- coding: utf-8 -*-

import matplotlib.pyplot as plt
plt.rc('font',family='Times New Roman')



x_stacked=[10,     25,      50,   100   ]
y_stacked=[89.17,  94.86 ,  96.71,  98.39 ]

x_constant=[10,     25,      50,   100  ]
y_constant=[93.18,  97.28 ,  98.51, 99.08 ]

x_kspect=[   10,     25,      50,    100     ]
y_kspect=[91.16,  97.04 , 98.81,  99.11   ]

x_lambda=[   10,     25,      50,    100]
y_lambda=[91.44, 97.02 ,  97.93,  99.21]



fig = plt.figure()

plt.plot(x_stacked,y_stacked,'go--',markersize=8, linewidth=3.0,label="stacked vector with Gaussian kernel")
plt.plot(x_kspect,y_kspect,'rs-',markersize=20, linewidth=3.0,label="$p$-spectrum kernels")
plt.plot(x_constant,y_constant,'^c-',markersize=20, linewidth=3.0,label="spectrum kernel with constant weights")
plt.plot(x_lambda,y_lambda,'vk-',markersize=20, linewidth=3.0,label="spectrum kernel with decaying weights")



plt.xlabel('Salinas: OA results for different kernels using n training samples',fontsize=50)
plt.ylabel('Accuracy(%)',fontsize=40)
plt.legend(loc='lower right',fontsize=50)
plt.axis([5,100,87,100])
plt.xticks([10,25,50,100])
plt.tick_params(axis='both', which='major', labelsize=40)
plt.subplots_adjust(left=0.08, right=0.98, top=0.95, bottom=0.1)

plt.show()


==> Image/experiments/Salinas50Samples.py <==
# -*- coding: utf-8 -*-

import matplotlib.pyplot as plt
plt.rc('font',family='sans-serif')

x_spectrum=[1,     2,      3,     4,     5,      6,       7,     8,    9,      10,      11   ]
y_spectrum=[98.9, 98.8, 98.7,    98.21,  97.04,  97.11,  96.87,  97.24, 96.94, 96.73,   96.71]

x_stacked=[1,     2,      3,     4,     5,      6,       7,     8,    9,      10,      11   ]
y_stacked=[96.71, 96.71, 96.71,    96.71,  96.71,  96.71,  96.71,  96.71, 96.71, 96.71,   96.71]


fig = plt.figure()
plt.plot(x_spectrum,y_spectrum,'s-',color = '0',markersize=20, linewidth=5.0)
plt.plot(x_stacked,y_stacked,'--',color = '0.3', linewidth=5.0)

plt.xlabel('q',fontsize=40)
plt.ylabel('Accuracy(%)',fontsize=40)
plt.legend(loc='upper right',fontsize=50)
plt.axis([1,11,96,99])
plt.xticks([1,2,3,4,5,6,7,8,9,10,11])

plt.tick_params(axis='both', which='major', labelsize=40)
plt.subplots_adjust(left=0.1, right=0.98, top=0.95, bottom=0.1)

plt.show()

